Lattice Operations on Terms over Similar Signatures

Unification and generalization are operations on two terms computing respectively their greatest lower bound and least upper bound when the terms are quasi-ordered by subsumption up to variable renaming (i.e., $t_1\preceq t_2$ iff $t_1 = t_2\sigma$ for some variable substitution $\sigma$). When term signatures are such that distinct functor symbols may be related with a fuzzy equivalence (called a similarity), these operations can be formally extended to tolerate mismatches on functor names and/or arity or argument order. We reformulate and extend previous work with a declarative approach defining unification and generalization as sets of axioms and rules forming a complete constraint-normalization proof system. These include the Reynolds-Plotkin term-generalization procedures, Maria Sessa's "weak" unification with partially fuzzy signatures and its corresponding generalization, as well as novel extensions of such operations to fully fuzzy signatures (i.e., similar functors with possibly different arities). One advantage of this approach is that it requires no modification of the conventional data structures for terms and substitutions. This and the fact that these declarative specifications are efficiently executable conditional Horn-clauses offers great practical potential for fuzzy information-handling applications.

==> main.mac <==
% FILE. . . . . d:/hak/HAKLT/technical/doc/hlt-submissions/conferences/LOPSTR2017/main.mac
% EDIT BY . . . Hassan Ait-Kaci
% ON MACHINE. . Hp-Zbook
% STARTED ON. . Fri Sep  1 10:57:58 2017

% Last modified on Fri Sep 01 11:03:31 2017 by hak

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\Violet}{\textsl{\texttt{violet}}\/}
\newcommand{\Lilac}{\textsl{\texttt{lilac}}\/}
\newcommand{\Chocolate}{\textsl{\texttt{chocolate}}\/}
\newcommand{\Candy}{\textsl{\texttt{candy}}\/}
\newcommand{\Pair}{\textsl{\texttt{pair}}\/}
\newcommand{\Couple}{\textsl{\texttt{couple}}\/}
\newcommand{\SmallGiftBag}{\textsl{\texttt{small-gift-bag}}\/}
\newcommand{\SmallGiftBox}{\textsl{\texttt{small-gift-box}}\/}

\newcommand{\Individual}{\textsl{\texttt{individual}}\/}
\newcommand{\Person}{\textsl{\texttt{person}}\/}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Change inter-section spacing for LLNCS

\newcommand{\Section}[1]{\vspace{-3ex}\section{#1}\vspace{-.5ex}}
\newcommand{\Subsection}[1]{\vspace{-1.5ex}\subsection{#1}\vspace{-1ex}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\Order}{\ensuremath{\cal O}}
\newcommand{\lub}{\textbf{lub}}
\newcommand{\glb}{\textbf{glb}}
\newcommand{\lgg}{\textbf{lgg}}
\newcommand{\mgu}{\textbf{mgu}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% To work around a strange bug in some subscripts
\newcommand{\SubS}[1]{\mbox{\footnotesize$#1$}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newenvironment{ARRAY}
               {\hspace{-.5\tabcolsep}\begin{array}}
               {\end{array}\hspace{-.5\tabcolsep}}

\newenvironment{TABULAR}
               {\hspace{-.5\tabcolsep}\begin{tabular}}
               {\end{tabular}\hspace{-.5\tabcolsep}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\Cite}[2]{\href{#2}{\cite{#1}}}

\newcommand{\bousi}{Bousi$\sim$Prolog} % used also in main.bib

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% New example environment

\newcounter{Example}
\newenvironment{Example}[1][]%
{\refstepcounter{Example}\par\smallskip\noindent%
\small\Blue\textbf{Example~\theExample.\hfill[#1]}\newline\noindent\rmfamily%
\mbox{}\hspace{-.5ex}}% hack to get rid of weird initial space
{\smallskip}

% Substitution pair Term/Variable:
\newcommand{\subst}[2]{#1/#2}

% A symbol for ``less-general-than'' substitutions:
\newcommand{\LGT}{\ensuremath\leq}

% A symbol for ``is-a'' relation:
\newcommand{\issubsumedby}{\ensuremath\preceq}

% A symbol node (for Plotkins term Hasse diagrams):
\newcommand{\TNODE}[2]{\rnode{#1}{\ensuremath#2}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Technical notation macros
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Usual macros customized for this paper instead of those of osfmacros.mac
\newcommand{\uni}[2]{\ensuremath#1\doteq#2}
\newcommand{\ins}[2]{\ensuremath{#1:#2}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Logic programming:
\newcommand{\lp}{\ensuremath{\cal LP}}
% Constraint logic programming:
\newcommand{\clp}{\ensuremath{\cal CLP}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% macros for generalization rules

% A strut (0-width rule) to force vertical space above and below in
% generalization rules
\newcommand{\gstick}{\rule[-3ex]{0pt}{7ex}}

% Generalization rule: \GenRule[condition]{title}{numerator}{denominator}
\makeatletter
% Centered
\newcommand{\GenRule}{\stepcounter{urulecount}\@ifnextchar[{\oGenRule}{\xGenRule}}
% Left justified
\newcommand{\LeftGenRule}{\stepcounter{urulecount}\@ifnextchar[{\oLeftGenRule}{\xLeftGenRule}}
\makeatother

% Generalization rule with no condition:
% Centered
\newcommand{\xGenRule}[3]{%\ensuremath
$\begin{array}{lc}
(\theurulecount) & \RName{#1} \\ [1.2ex] % (rule number) rule name
                 & #2\gstick \\          %                 numerator
                   \cline{2-2}           %               -------------
                 & #3\gstick             %                denominator
\end{array}$
}
% Left justified
\newcommand{\xLeftGenRule}[3]{%\ensuremath
$\begin{array}{ll}
(\theurulecount) & \RName{#1} \\ [1.2ex] % (rule number) rule name
                 & #2\gstick \\          %               numerator
                   \cline{2-2}           %               -----------
                 & #3\gstick             %               denominator
\end{array}$
}

% Generalization rule with a condition:
% Centered
\def\oGenRule[#1]#2#3#4{%\ensuremath
$\begin{array}{lc}
(\theurulecount) & \RName{#2} \\ [1.2ex] % (rule number) rule name
                 & \RuleCondition{#1} \\ %               [condition]
[1.2ex]
                 & #3\gstick \\          %                 numerator
                   \cline{2-2}           %               -------------
                 & #4\gstick             %                denominator
\end{array}$
}
% Left justified
\def\oLeftGenRule[#1]#2#3#4{%\ensuremath
$\begin{array}{ll}
(\theurulecount) & \RName{#2} \\ [1.2ex] % (rule number) rule name
                 & \RuleCondition{#1} \\ %               [condition]
[1.2ex]
                 & #3\gstick \\          %               numerator
                   \cline{2-2}           %               -----------
                 & #4\gstick             %               denominator
\end{array}$
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% macros for generalization axioms

% Generalization axiom: \GenAxiom[condition]{title}{axiom}
\makeatletter
\newcommand{\GenAxiom}{\stepcounter{urulecount}\@ifnextchar[{\oGenAxiom}{\xGenAxiom}}
\makeatother

% Generalization axiom with no condition:
\newcommand{\xGenAxiom}[2]{%\ensuremath
$\begin{array}[t]{lc}
(\theurulecount) & \RName{#1} \\ [1.2ex] % (axiom number) axiom name
                 & #2\gstick             %                axiom
\end{array}$
}

% Generalization axiom with a condition:
\def\oGenAxiom[#1]#2#3{%\ensuremath
$\begin{array}[t]{lc}
(\theurulecount) & \RName{#2} \\ [1.2ex] % (axiom number) axiom name
                 & \RuleCondition{#1} \\ %                [condition]
%[1.2ex]
                 & #3\gstick             %                axiom
\end{array}$
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\RName}[1]{\multicolumn{1}{l}{\UNDERLINE{\RuleName{#1}}:}}
\newcommand{\RuleName}[1]{{\small\textbf{\textsc{#1}}}}
\newcommand{\RuleCondition}[1]{\multicolumn{1}{l}{\footnotesize\left[#1\right]}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% FOT generalization judgement:
\newcommand{\FotGenJudgement}[7]%
           {\ensuremath\stack{#1}{#2}\,\vdash\,\stack{#3}{#4}#5\stack{#6}{#7}}

% FOT generalization judgement with \unapply:
\newcommand{\FotGenUnapplyJudgement}[7]%
           {\ensuremath\stack{#1}{#2}\,\vdash\,\stack{#3}{#4}\unapply\stack{#1}{#2}#5\stack{#6}{#7}}

% Fuzzy FOT generalization judgement:
\newcommand{\FFotGenJudgement}[9]%
           {\ensuremath\stack{#1}{#2}_{\!\!#3}\vdash\stack{#4}{#5}#6\stack{#7}{#8}_{\!\!#9}}

% Fuzzy FOT generalization judgement with \unapply:
\newcommand{\FFotGenUnapplyJudgement}[9]%
           {\ensuremath\stack{#1}{#2}_{\!\!#3}\!\!\!\!\vdash\stack{#4}{#5}\fuzunapply{#3}\stack{#1}{#2}#6\stack{#7}{#8}_{\!\!#9}\!\!\!}

% Vector stack of two elements:
\newcommand{\stack}[2]{\ensuremath\left(\hspace{-.7\tabcolsep}\begin{array}{l}#1\\ #2\end{array}\hspace{-.7\tabcolsep}\right)}

% Template generalization rule form:
\newcommand{\DisplayFotGenRule}[4]%
                            {\begin{equation}\label{#1}
                                \begin{array}{c}
                                  \multicolumn{1}{l}{\hspace{-.5\tabcolsep}\bigl[{\small#2}\bigr]} \\[1.2ex]
                                  #3\gstick \\
                                  \hline
                                  #4\gstick
                                \end{array}
                              \end{equation}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% FOT unapply operator:
\newcommand{\unapply}{\ensuremath\!\uparrow\!}
% FOT simultaneous apply operator:
\newcommand{\bothapply}{\ensuremath\!\downarrow\!}
% Fuzzy FOT unapply operator:
\newcommand{\fuzunapply}[1]{\ensuremath\unapply_{\!_{#1}}\!}
% Fuzzy FOT simultaneous apply operator:
\newcommand{\fuzbothapply}[1]{\ensuremath\bothapply_{\!_{#1}}\!}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\fot}{{\small\mbox{$\cal FOT$}}}
\newcommand{\fots}{\mbox{\fot\hspace{-1.5pt}s}}
\newcommand{\osf}{\ensuremath{\cal OSF}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


==> rules.mac <==
% FILE. . . . . d:/hak/HAKLT/technical/doc/hlt-submissions/conferences/FCT2017/rules.mac
% EDIT BY . . . Hassan Ait-Kaci
% ON MACHINE. . Hp-Zbook
% STARTED ON. . Thu Apr 27 07:47:14 2017

% Last modified on Thu Aug 31 08:44:11 2017 by hak

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% A strut (0-width rule) to force vertical space above and below in unification rules
\newcommand{\rstick}{\STICK{3ex}}

\newcommand{\UNDERLINE}[1]{#1}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% The Rules environment for \Urule commands:

\newenvironment{Rules}{\begin{center}\begin{tabular}{l@{\hspace{3em}}l}}
                      {\end{tabular}\end{center}}

% Unification rule count:
\newcounter{urulecount}

% Unification rule: \Urule[condition]{title}{numerator}{denominator}
\makeatletter
\newcommand{\Urule}{\stepcounter{urulecount}\@ifnextchar[{\oUrule}{\xUrule}}
\makeatother

% Unification rule with no condition:
\newcommand{\xUrule}[3]{% \\
\begin{tabular}{ll}
(\theurulecount) & \UNDERLINE{\textbf{\textsc{#1}}}: \\%[1.2ex] % (rule number) title
                 & $\begin{array}{l}
                    #2\rstick \\                                %               numerator
                    \hline                                      %               -----------
                    #3\rstick                                   %               denominator
                    \end{array}$
\end{tabular}
}

% Unification rule with a condition:
\def\oUrule[#1]#2#3#4{% \\
\begin{tabular}{ll}
(\theurulecount) & \UNDERLINE{\textbf{\textsc{#2}}}: \\%[1.2ex] % (rule number) title
                 & $\begin{array}{l}
                    #3\rstick \\                                %               numerator
                    \hline                                      %               ----------- [condition]
                    #4\rstick                                   %               denominator
                    \end{array}$ \condition{#1} 
\end{tabular}
}

% Bracketed condition:
\newcommand{\condition}[1]{\scriptsize$\left[#1\right]$}

% Vertical space between rules:
%\newcommand{\rskip}{0ex}

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% % For the first-order unification rules:
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% \makeatletter
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% % The FotRules environment for \FotRule and \UFotRule commands:

%% \newenvironment{FotRules}%
%% {\begin{center}\begin{tabular}{ll}}%
%% {\end{tabular}\end{center}}

%% \newcounter{foturulecount}%[section]
%% \setcounter{foturulecount}{0}
%% \roman{foturulecount}

%% \newcounter{fotprulecount}%[section]
%% \setcounter{fotprulecount}{0}
%% \roman{fotprulecount}

%% \def\Refstepcounter#1{\stepcounter{#1}%
%% \let\@tempa\protect\def\protect{\noexpand\protect\noexpand}%
%% \global\edef\@Currentlabel{\csname p@#1\endcsname\csname the#1\endcsname}%
%% \let\protect\@tempa}

%% % FOT Unification rule:
%% % \FotUrule[condition]{name}{numerator}{denominator}{system}
%% \def\FotURule{\Refstepcounter{foturulecount}\@ifnextchar[{\oFotURule}{\xFotURule}}

%% \def\rskip{0pt}

%% \def\xFotURule#1#2#3#4{ \\
%% \begin{tabular}{ll}
%% $(#4_{\thefoturulecount})$ & \UNDERLINE{\textbf{\textsc{#1}}}:
%% \end{tabular}
%% &
%% $\begin{array}[t]{l}
%% \stick #2  \\ \hline \stick #3
%% \end{array}$
%% \\ [\rskip]}

%% \def\oFotURule[#1]#2#3#4#5{ \\
%% \begin{tabular}{ll}
%% $(#5_{\thefoturulecount})$ & \UNDERLINE{\textbf{\textsc{#2}}}: \\ [1ex]
%% & %\multicolumn{2}{l}
%%   {\footnotesize$\left[\begin{array}{l}#1\end{array}\right]$}
%% \end{tabular}
%% &
%% $\begin{array}[t]{l}
%% \stick #3  \\ \hline \stick #4
%% \end{array}$
%% \\ [\rskip]}

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% \def\FotPrule{\Refstepcounter{fotprulecount}\@ifnextchar[{\oFotPrule}{\xFotPrule}}

%% \def\xFotPrule#1#2#3#4#5{ \\
%% \begin{tabular}{ll}
%% $(#4_{#5})$ & \UNDERLINE{\textbf{\textsc{#1}}}:
%% \end{tabular}
%% &
%% $\begin{array}[t]{l}
%% \stick #2  \\ \hline \stick #3
%% \end{array}$
%% \\ [\rskip] }

%% \def\oFotPrule[#1]#2#3#4#5#6{ \\
%% \begin{tabular}{ll}
%% $(#5_{#6})$ & \UNDERLINE{\textbf{\textsc{#2}}}: \\ [1ex]
%% & %\multicolumn{2}{l}%
%% {\footnotesize
%%   $\left[\begin{array}{l}
%%   #1
%%   \end{array}\right]$}
%% \end{tabular}
%% &
%% $\begin{array}[t]{l}
%% \stick #3  \\ \hline \stick #4
%% \end{array}$
%% \\ [\rskip] }

%% \long\def\cond#1{\mbox{$\begin{array}{rll}
%% #1\end{array}\hskip-.5\tabcolsep$}}

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% \def\FotRule{\Refstepcounter{fotprulecount}\@ifnextchar[{\oFotRule}{\xFotRule}}

%% \def\xFotRule#1#2#3#4#5{ & {\sf #1:} \\
%% (\thefotprulecount) & $\begin{array}{l@{\;\vdash\;}l}
%%                  \stick #2 & #3 \\ \hline \stick #4 & #5
%%                  \end{array}$ & \\ [5ex]}

%% \def\oFotRule[#1]#2#3#4#5#6{ & {\sf #2:} \\
%% (\thefotprulecount) & $\begin{array}{l@{\;\vdash\;}l}
%%                  \stick #3 & #4 \\ \hline \stick #5 & #6
%%                  \end{array}$ & \parbox{\rbxlen}{\footnotesize #1} \\ [5ex] }

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% % Tracing rule application:

%% \def\userule#1{\@nameuse{#1}}

%% \def\Label#1#2{#2\global\@namedef{#1}{#2}%
%% \@bsphack\if@filesw {\let\thepage\relax
%%    \def\protect{\noexpand\noexpand\noexpand}%
%% \xdef\@gtempa{\write\@auxout{\string
%%       \newlabel{#1}{{\@Currentlabel}{\thepage}}}}}\@gtempa
%%    \if@nobreak \ifvmode\nobreak\fi\fi\fi\@esphack}

%% \def\tabsign{&}

%% \newcount\colcount
%% \colcount=1

%% \def\+{\ifnum\colcount<3 \tabsign \& \tabsign 
%% \global\advance\colcount by 1
%% \else \\ \& \tabsign \global\colcount=1\fi}

%% \long\def\initrule#1{From empty context and initial formula:{\small
%% \[\hspace{-\arraycolsep}%
%% \begin{array}{ll} \multicolumn{2}{l}{\empty} \\ [1.2ex]
%% \vdash & \begin{array}[t]{clclcl}&#1\end{array}
%% \end{array}\]}}

%% \long\def\aprule#1#2#3{\noindent\userule{#1} [Rule~(\ref{#1})] yields:{\small
%% \[\hspace{-\arraycolsep}%
%% \begin{array}{ll} \multicolumn{2}{l}{#2} \\ [1.2ex]
%% \vdash & \global\colcount=1\begin{array}[t]{clclcl}&#3\end{array}
%% \end{array}\]}}

%% \def\rdx#1{\underline{$#1$}}

%% \newlength\rbxlen
%% \rbxlen5cm

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% \makeatother
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

